Algorithmic Ethics: Formalization and Verification of Autonomous Vehicle Obligations

We develop a formal framework for automatic reasoning about the obligations of autonomous cyber-physical systems, including their social and ethical obligations. Obligations, permissions and prohibitions are distinct from a system's mission, and are a necessary part of specifying advanced, adaptive AI-equipped systems. They need a dedicated deontic logic of obligations to formalize them. Most existing deontic logics lack corresponding algorithms and system models that permit automatic verification. We demonstrate how a particular deontic logic, Dominance Act Utilitarianism (DAU), is a suitable starting point for formalizing the obligations of autonomous systems like self-driving cars. We demonstrate its usefulness by formalizing a subset of Responsibility-Sensitive Safety (RSS) in DAU; RSS is an industrial proposal for how self-driving cars should and should not behave in traffic. We show that certain logical consequences of RSS are undesirable, indicating a need to further refine the proposal. We also demonstrate how obligations can change over time, which is necessary for long-term autonomy. We then demonstrate a model-checking algorithm for DAU formulas on weighted transition systems, and illustrate it by model-checking obligations of a self-driving car controller from the literature.

==> anc/supplement.tex <==
\documentclass[manuscript,screen,nonacm]{acmart}

\title[Supplement --- Algorithmic Ethics]{Supplement --- Algorithmic Ethics for Autonomous Cyber-Physical Systems}

\input{mypackages}
\usepackage{habbas-macros}
\usepackage{xr}

% helper code for referencing from supplementary material
\makeatletter
\newcommand*{\addFileDependency}[1]{% argument=file name and extension
  \typeout{(#1)}
  \@addtofilelist{#1}
  \IfFileExists{#1}{}{\typeout{No file #1.}}
}
\makeatother

\newcommand*{\myexternaldocument}[1]{%
    \externaldocument{#1}%
    \addFileDependency{#1.tex}%
    \addFileDependency{#1.aux}%
}

\myexternaldocument{tcps2020}
\def \TenseLogic{\CTLs}
\newcommand{\atom}[1]{\sffamily{#1}}
\newcommand{\matom}[1]{\mathsf{#1}}


\author{Colin Shea-Blymyer}
\email{sheablyc@oregonstate.edu}

\author{Houssam Abbas}
\email{houssam.abbas@oregonstate.edu}
\affiliation{\institution{Oregon State University}}

\renewcommand{\shortauthors}{Shea-Blymyer and Abbas}


\begin{document}

\maketitle

\input{apxMoreDAU}
\input{apxProofStitModel}
\input{apxProofMC}
\input{apxProofMDP}
\input{proofCMC}

\end{document}
\endinput
